BDDC and FETI-DP for the Virtual Element Method

We build and analyze Balancing Domain Decomposition by Constraint (BDDC) and Finite Element Tearing and Interconnecting Dual Primal (FETI-DP) preconditioners for elliptic problems discretized by the virtual element method (VEM). We prove polylogarithmic condition number bounds, independent of the number of subdomains, the mesh size, and jumps in the diffusion coefficients. Numerical experiments confirm the theory.

==> figures/data_pN_eig.m <==
%------------------------------------
% dati da:  p_test_hexagon_ro_1.txt
% f=sin sin
% ro=1
% new eig
%------------------------------------

p=[1:8]

condp8= [5.72 7.51 8.55  9.62 10.73 11.50 12.19]
condp16=[5.85 7.67 8.72  9.90 10.86 11.74 12.44]
condp32=[5.88 7.70 8.90 10.06 10.96 11.81 ]



% 2   64 11 4.5529e-07 5.7180e+00 1.0266e+00  5.8698e+00
% 2  256 12 3.3076e-07 5.8496e+00 1.0277e+00  6.0115e+00
% 2 1024 11 5.4529e-07 5.8793e+00 1.0283e+00  6.0456e+00
% 
% 3   64 12 6.5403e-07 7.5075e+00 1.0400e+00  7.8077e+00
% 3  256 14 4.4252e-07 7.6739e+00 1.0414e+00  7.9919e+00
% 3 1024 13 7.7795e-07 7.7041e+00 1.0431e+00  8.0361e+00
% 
% 
% 4   64 13 3.1252e-07 8.5514e+00 1.0454e+00  8.9397e+00
% 4  256 14 9.1617e-07 8.7176e+00 1.0494e+00  9.1485e+00
% 4 1024 14 3.8056e-07 8.9006e+00 1.0335e+00  9.1986e+00
% 
% 5   64 13 6.6664e-07 9.6158e+00 1.0433e+00  1.0032e+01
% 5  256 15 7.6838e-07 9.9029e+00 1.0364e+00  1.0264e+01
% 5 1024 14 6.4606e-07 1.0056e+01 1.0262e+00  1.0319e+01
% 
% 
% 6   64 14 1.4119e-07 1.0738e+01 1.0172e+00  1.0923e+01
% 6  256 16 9.1699e-07 1.0864e+01 1.0284e+00  1.1173e+01
% 6 1024 14 9.5576e-07 1.0961e+01 1.0248e+00  1.1233e+01
% 
% 7   64 14 1.6460e-07 1.1503e+01 1.0194e+00  1.1726e+01
% 7  256 17 5.0107e-07 1.1738e+01 1.0217e+00  1.1993e+01
% 7 1024 16 6.0219e-07 1.1809e+01 1.0210e+00  1.2057e+01
% 
% 8   64 14 2.1787e-07 1.2190e+01 1.0217e+00  1.2454e+01
% 8  256 17 6.4513e-07 1.2444e+01 1.0234e+00  1.2736e+01


lmax8  = [5.8698 7.8077 8.9397 1.0032e+01 1.0923e+01 1.1726e+01 1.2454e+01]
lmax16 = [6.0115 7.9919 9.1485 1.0264e+01 1.1173e+01 1.1993e+01 1.2736e+01]
lmax32 = [6.0456 8.0361 9.1986 1.0319e+01 1.1233e+01 1.2057e+01]

%------------------------------------------------------------

k=[2:8];

% n=18x20  -  N=64
lmax8  = [7.3678 9.5009 1.0775e+01 1.1947e+01 1.2920e+01 1.3784e+01 1.4574e+01]

% n=8x10   - N=256
lmax16 = [6.0115 7.9919 9.1485 1.0264e+01 1.1173e+01 1.1993e+01 1.2736e+01]

semilogx(k,sqrt(lmax8),'r-o','LineWidth',4)
hold on 
semilogx(k,sqrt(lmax16),'b-o','LineWidth',4)
grid
ylabel('(\lambda_{max})^1/2 FETI-DP')
 xlabel('k')
%axis([1.5000    15.0000    2.3000    4.0000])
axis([1.5000    30.0000    2.3000    3.5000])
gtext('n=8x10  N=256')
gtext('n=18x20 N=64')

%--------------------
% k=4; N=16
%n=[8x10 18x20 34x40 70x80]
n=[24 80 320 1360 5600]

lmax_FETI_16=[7.6970 9.1485 1.0853e+01] % 4x6
semilogx(n(1:3),sqrt(lmax_FETI_16(1:3)),'-o','LineWidth',4)
grid

%gtext('k=4 N=256')

hold on 

% k=8; N=8
%n=[8x10 18x20 34x40 70x80]
n=[24 80 320 1360 5600]
%n=[16 80 360 1360 5600]

%lmax_FETI_8=[10.073 12.2483 14.0818]  %  4x4
lmax_FETI_8=[1.0710e+01 1.2454e+01 1.4403e+01]   % 4x6
semilogx(n(1:3),sqrt(lmax_FETI_8(1:3)),'r-o','LineWidth',4)
%gtext('k=8 N=64')

ylabel('(\lambda_{max})^1/2 FETI-DP')
xlabel('H/h')
axis([10    10000    2   4.0000])
gtext('k=4 N=256')
gtext('k=8 N=64')
%--------------------

axis([10    10000    1   4.0000])




